Categorizing Influential Authors Using Penalty Areas

The concept of h-index has been proposed to easily assess a researcher's performance with a single two-dimensional number. However, by using only this single number, we lose significant information about the distribution of the number of citations per article of an author's publication list. Two authors with the same h-index may have totally different distributions of the number of citations per article. One may have a very long "tail" in the citation curve, i.e. he may have published a great number of articles, which did not receive relatively many citations. Another researcher may have a short tail, i.e. almost all his publications got a relatively large number of citations. In this article, we study an author's citation curve and we define some areas appearing in this curve. These areas are used to further evaluate authors' research performance from quantitative and qualitative point of view. We call these areas as "penalty" ones, since the greater they are, the more an author's performance is penalized. Moreover, we use these areas to establish new metrics aiming at categorizing researchers in two distinct categories: "influential" ones vs. "mass producers".

==> hindex.mac <==
\def\foofaaXSpace{%
 \ifx\foofaaletfoofaatoken\foofaasptoken\else%
  \ifx\foofaaletfoofaatoken\egroup\else%
   \ifx\foofaaletfoofaatoken\/\else%
    \ifx\foofaaletfoofaatoken\ \else%
     \ifx\foofaaletfoofaatoken\,\else%
      \ifx\foofaaletfoofaatoken~\else%
       \ifx\foofaaletfoofaatoken.\else%
        \ifx\foofaaletfoofaatoken!\else%
         \ifx\foofaaletfoofaatoken,\else%
          \ifx\foofaaletfoofaatoken:\else%
           \ifx\foofaaletfoofaatoken;\else%
            \ifx\foofaaletfoofaatoken?\else%
             \ifx\foofaaletfoofaatoken'\else%
              \ifx\foofaaletfoofaatoken`\else%
               \ifx\foofaaletfoofaatoken)\else%
                \ifx\foofaaletfoofaatoken]\else%
                 \ifx\foofaaletfoofaatoken\}\else%
                  \ifx\foofaaletfoofaatoken-\else%
                   \ifx\foofaaletfoofaatoken\foofaa\else%
                        \ifmmode\relax\else\space\fi%
                   \fi%
                  \fi%
                 \fi%
                \fi%
               \fi%
              \fi%
             \fi%
            \fi%
           \fi%
          \fi%
         \fi%
        \fi%
       \fi%
      \fi%
     \fi%
    \fi%
   \fi%
  \fi%
 \fi%
}
%EndXSpace

\DeclareRobustCommand\XSpace{\futurelet\foofaaletfoofaatoken\foofaaXSpace}
\let\xspace = \XSpace

%\def\ok{\marginpar{OK?}}
%\def\add{\marginpar{ADD!}}
%\def\why{\marginpar{WHY?}}

\def\hi{{\it h-index}\XSpace}
\def\shi{{\it Strict h-index}\XSpace}
\def\yhi{{\it yearly h-index}\XSpace}
\def\nyhi{{\it normalized yearly h-index}\XSpace}
\def\chi{{\it contemporary h-index}\XSpace}
\def\cshi{{\it contemporary Strict h-index}\XSpace}
\def\cvshi{{\it contemporary Very Strict h-index}\XSpace}
\def\nhi{{\it normalized h-index}\XSpace}
\def\thi{{\it trend h-index}\XSpace}
\def\ai{{\it a-index}\XSpace}


